Determining JPEG Image Standard Quality Factor from the Quantization Tables

Identifying the quality factor of JPEG images is very useful for applications in digital image forensics. Though several command-line tools exist and are used in widely used software such as \emph{GIMP} (GNU Image Manipulation Program), the well-known image editing software, or the \emph{ImageMagick} suite, we have found that those may provide inaccurate or even wrong results. This paper presents a simple method for determining the exact quality factor of a JPEG image from its quantization tables. The method is presented briefly and a sample program, written in Unix/Linux Shell bash language is provided.

==> JPEG_QF_identify.sh <==
#!/bin/bash

##### BEGINNING of function Extract_Quantization_Tables #####
Extract_Quantization_Tables () {
	file_name=$1
	nb_line=`exiftool -v3 $file_name | grep -n DQT | cut -d ':' -f 1`
	zigzag=("0" "1" "2" "9" "17" "10" "3" "4" "11" "18" "25" "33" "26" "19" "12" "5" "6" "13" "20" "27" "34" "41" "49" "42" "35" "28" "21" "14" "7" "8" "15" "22" "29" "36" "43" "50" "57" "58" "51" "44" "37" "30" "23" "16" "24" "31" "38" "45" "52" "59" "60" "53" "46" "39" "32" "40" "47" "54" "61" "62" "55" "48" "56" "63" "64")
	nb_line1=`echo $nb_line | cut -d ' ' -f 1`
	nb_line2=`echo $nb_line | cut -d ' ' -f 2`
	index_Lum=`expr $nb_line1 + 5`
	index_Chro=`expr $nb_line2 + 5`

#Flags indicating channels used
	test_lum=$2
	test_chrom=$3
	if [ $test_lum -eq 1 ]
	then
		QY=("0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0");
		QYordered=("0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0");
#Extract quantization table location
		exiftool -v3  $file_name | head -n $index_Lum | tail -n 5 | cut -d ':' -f 2 | cut -d '[' -f 1 > ./tmp_exif
		index_coefs=0;
		while read line
		do
			set $line
			while [ $# -gt 0 -a $index_coefs -le 64 ]
			do
#Extract and convert (from hexa) quantization table
				QY[$index_coefs]=`printf "%d" 0x$1`
				index_coefs=`expr $index_coefs + 1`
				shift
			done
		done < ./tmp_exif;
		rm ./tmp_exif
	fi

	if [ $test_chrom -eq 1 ]
	then
		QC=("0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0");
		QCordered=("0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0" "0");
#Extract quantization table location
		exiftool -v3  $file_name | head -n $index_Chro | tail -n 5 | cut -d ':' -f 2 | cut -d '[' -f 1 > ./tmp_exif
		index_coefs=0;
		while read line
		do
			set $line
			while [ $# -gt 0 -a $index_coefs -le 64 ]
			do
#Extract and convert (from hexa) quantization table
				QC[$index_coefs]=`printf "%d" 0x$1`
				index_coefs=`expr $index_coefs + 1`
				shift
			done
		done < ./tmp_exif;
		rm ./tmp_exif
	fi


#Sort tables according to zigzag pattern
	for (( i=0; i<65; i++ ))
	do
		QYordered[${zigzag[$i]}]=${QY[$i]}
		QCordered[${zigzag[$i]}]=${QC[$i]}
	done
	export QYordered
	export QCordered
}
##### END of function Extract_Quantization_Tables #####


##### BEGINNING of function Find_QF_Candidate #####
function Find_QF_Candidate () {
#This function outputs the S value but also computes the corresponding quality factors 


	if [ $1 -eq 1 ]
	then
#Setting initial bounds value of S
		SY_inf=`expr \( \( ${QYordered[1]} \) \* 100 - 150 \) \/  ${Tlum[1]}`
		SY_sup=`expr \( \( ${QYordered[1]} \) \* 100 + 50 \) \/  ${Tlum[1]}`
#Updating the bounds for each quantization step
		for (( i=2; i<65; i++ ))
		do
			SY_inf_tmp=`expr \( \( ${QYordered[$i]} \) \* 100 - 150 \) \/  ${Tlum[$i]}`
			SY_sup_tmp=`expr \( \( ${QYordered[$i]} \) \* 100 + 50 \) \/  ${Tlum[$i]}`
			if [ $SY_inf_tmp -gt $SY_inf ] ; then SY_inf=$SY_inf_tmp ; fi
			if [ $SY_sup_tmp -lt $SY_sup ] ; then SY_sup=$SY_sup_tmp ; fi
		done
	if [ $SY_inf -le 0 ]; then SY_inf=0; fi
#Updating the bounds for each quantization step
	SY_inf=`expr $SY_inf + $SY_inf % 2`
	SY_sup=`expr $SY_sup - $SY_sup % 2`
	fi

	if [ $2 -eq 1 ]
	then
#Setting initial bounds value of S
		SC_inf=`expr \( \( ${QCordered[1]} \) \* 100 - 150 \) \/  ${Tchrom[1]}`
		SC_sup=`expr \( \( ${QCordered[1]} \) \* 100 + 50 \) \/  ${Tchrom[1]}`
		for (( i=2; i<65; i++ ))
		do
#Updating the bounds for each quantization step
			SC_inf_tmp=`expr \( \( ${QCordered[$i]} \) \* 100 - 150 \) \/  ${Tchrom[$i]}`
			SC_sup_tmp=`expr \( \( ${QCordered[$i]} \) \* 100 + 50 \) \/  ${Tchrom[$i]}`
			if [ $SC_inf_tmp -gt $SC_inf ] ; then SC_inf=$SC_inf_tmp ; fi
			if [ $SC_sup_tmp -lt $SC_sup ] ; then SC_sup=$SC_sup_tmp ; fi
		done
	if [ $SC_inf -le 0 ]; then SC_inf=0; fi
	SC_inf=`expr $SC_inf + $SC_inf % 2`
	SC_sup=`expr $SC_sup - $SC_sup % 2`
	fi


#If both luminance and chrominance, picking the tighest bounds
	if [ $1 -eq 1 -a $2 -eq 1 ]
	then
		S_min=$SY_inf
		S_max=$SY_sup
		if [ $SC_inf -gt $S_min ] ; then S_min=$SC_inf ; fi
		if [ $SC_sup -lt $S_max ] ; then S_max=$SC_sup ; fi
	elif [ $1 -eq 1 ]
	then
		S_min=$SY_inf
		S_max=$SY_sup
	elif [ $2 -eq 1 ]
	then
		S_min=$SC_inf
		S_max=$SC_sup
	fi

#If upper bound smaller than lower bound, no standard quantization matrices match
	if [ $S_max -lt $S_min ]
	then
		return 101
	fi

#Single standard quantization matrix match
	if [ $S_max -eq $S_min ]
	then
		echo $S_max
		return 0
	fi

#two (or more ?) possibles standard quantization matrix 
	if [ $S_max -gt $S_min ]
	then
		echo $S_max
		return 2
	fi
}
##### END of function Find_QF_Candidate #####

#Checking the JPEG image
if [ ! -f $1 ]; then echo "ERROR file $1 NOT FOUND !!!" ; exit 200; fi
if [ `file ./ImgMat50.jpg | grep -c JPEG` -eq 0 ] ; then echo "ERROR file $1 NOT FOUND !!!" ; exit 200; fi

#LumChrom [1,2,3] 01 / 10 / 11 --> First for chrominance / Second for luminance 
# --> 1 (01) : chrominance only /  2 (10) : luminance only /  3 (11) : both luminance and chrominance 
#Setting the channels flags
if [ $# -lt 2 ]
then
	LumChrom=3; #00 / 01 / 10 / 11
else
	LumChrom=$2
fi
if [ $LumChrom -gt 3 -o $LumChrom -lt 1 ]
then
	LumChrom=3; #00 / 01 / 10 / 11
fi
check_lum=`expr $LumChrom \/ 2` ; check_chrom=`expr $LumChrom % 2`

#Setting the channels flags
if [ $# -lt 3 ]
then
	verb=1;
else
	verb=$3
fi

#Standard IJG quantization matrices
Tlum=("0" "16" "11" "10" "16" "24" "40" "51" "61" "12" "12" "14" "19" "26" "58" "60" "55" "14" "13" "16" "24" "40" "57" "69" "56" "14" "17" "22" "29" "51" "87" "80" "62" "18" "22" "37" "56" "68" "109" "103" "77" "24" "35" "55" "64" "81" "104" "113" "92" "49" "64" "78" "87" "103" "121" "120" "101" "72" "92" "95" "98" "112" "100" "103" "99" )
Tchrom=("1" "17" "18" "24" "47" "99" "99" "99" "99" "18" "21" "26" "66" "99" "99" "99" "99" "24" "26" "56" "99" "99" "99" "99" "99" "47" "66" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" "99" )

#call fucntion for extraction of quantization matrices (exported as global variables)
Extract_Quantization_Tables $1 $check_lum $check_chrom
if [ $verb -eq 2 ]
then
	echo "Quantization table (luminance) ordered"
	echo "--> ${QYordered[*]}"
	echo "Quantization table (chrominance) ordered"
	echo "--> ${QCordered[*]}"
fi

#call fucntion for identifying candidates quality factors (function echoes / print out the candidate quality factor)
S=`Find_QF_Candidate $check_lum $check_chrom`
candidates_return_code=$?

if [ $verb -eq 2 ]
then
	case $candidates_return_code in
		0)		echo "Quantization table : determined with success : Q = $Q" ;;
		2)		echo "Range of possible quality factors : $Q < Q < `expr $Q + 1` : Trying the lowest (better handling of this To Be Done)" ;;
		101)		echo "ERROR ; quantization table UNKNOWN" ; exit 101 ;;
	esac
fi

Q=`expr \( 200 - $S \) \/ 2`

QY_norm[0]=0 ; QC_norm[0]=1 ; 

#Loop for computing standardized quantization tables
if [ $test_lum -eq 1 ]
then
	for (( index_coefs=1 ; index_coefs<65 ; index_coefs++)) 
	do
		Yref=${Tlum[$index_coefs]};
		QY_norm[$index_coefs]=`expr \( $Yref \* $S + 50 \) \/ 100`
		if [ ${QY_norm[$index_coefs]} -eq 0 ]
		then
			QY_norm[$index_coefs]=1
		fi
	done
fi

#Loop for computing standardized quantization tables
if [ $test_chrom -eq 1 ]
then
	for (( index_coefs=1 ; index_coefs<65 ; index_coefs++)) 
	do
		Cref=${Tchrom[$index_coefs]};
		QC_norm[$index_coefs]=`expr \( $Cref \* $S + 50 \) \/ 100`
		if [ ${QC_norm[$index_coefs]} -eq 0 ]
		then
			QC_norm[$index_coefs]=1
		fi
	done
fi

equality_test=1
#Loop for checking whether candidate quality factor match over all quantization steps
if [ $test_lum -eq 1 -a $test_chrom -eq 1 ]
then
	for (( i=1; i<65; i++ ))
	do
		if [ ${QYordered[$i]} != ${QY_norm[$i]} -o ${QCordered[$i]} != ${QC_norm[$i]} ]
		then
			equality_test=0
			break 
		fi
	done
elif [ $test_lum -eq 1 ]
then
#Loop for checking whether candidate quality factor match over all quantization steps
	for (( i=1; i<65; i++ ))
	do
		if [ ${QYordered[$i]} != ${QY_norm[$i]} ]
		then
			equality_test=0
			break 
		fi
	done
elif [ $test_chrom -eq 1 ]
then
#Loop for checking whether candidate quality factor match over all quantization steps
	for (( i=1; i<65; i++ ))
	do
		if [ ${QCordered[$i]} != ${QC_norm[$i]} ]
		then
			equality_test=0
			break 
		fi
	done
fi


#Ultimate step; print out the result if needed
if [ $equality_test -eq 1 ]
then
	if [ $verb -ge 1 ]
	then
		echo "equality_test : CONFIRMED --> Quantization matrix from JPEG file and standardized ones are equal : quality factor $Q confirmed"
	fi
	exit $Q
else
	if [ $verb -ge 1 ]
	then
		echo "equality_test : NOT agree --> Quality factor UNKNOWN"
	fi
	if [ $verb -eq 2 ]
	then
		echo "${QYordered[*]} "
		echo " != "
		echo "${QY_norm[*]}"
	fi
	exit 102
fi
